Simply connected quotients of fake quadrics

Fake quadrics are minimal complex surfaces of general type with $b_1=0$ and $e=4$. The paper gives a short introduction to their arithmetic construction, aimed at low-dimensional topologists, and studies their holomorphic and antiholomorphic quotients and their fundamental groups. The running example in the paper comes from a quaternion algebra over a totally real cubic field. The lattice is generated by three explicit pairs of matrices. A holomorphic involution gives (after resolving the singularities) a simply connected minimal complex surface of general type with $p_g=0$ and $K^2=4$, a smooth $4$-manifold homeomorphic but non-diffeomorphic to $CP^2$ blown up $5$ times. An antiholomorphic involution gives a smooth four-manifold homeomorphic to $S^4$, with a knotted torus as branch locus.

==> anc/README.txt <==
Computational supplement: Simply connected quotients of fake quadrics

Python 3.8 or later with NumPy and mpmath is required. Tested with Python 3.12,
NumPy 2.3.5, and mpmath 1.3.0. Install the dependencies with:

    python -m pip install numpy mpmath

Keep all four files together, then run:

    python checks.py
    OPENBLAS_NUM_THREADS=1 python volume.py

On systems without POSIX shell syntax, use "python volume.py". The environment
setting limits numerical-library threads; it does not affect the certificate.
Run without Python's -O option: the verification uses assertions.

checks.py uses rational arithmetic in Q(t), t^3-t^2-4t-1=0. It verifies the
order multiplication, discriminant and index, the integral norm form, the
displayed generators and their reductions, and the relations and involution
identities used in Sections 3-5. The mathematical implications of these
identities, including the quotient fundamental groups, are given in the paper.

volume.py evaluates every word exactly as a quaternion before taking the two
real embeddings. NumPy proposes a subdivision in polar coordinates about
(i,i). mpmath interval arithmetic independently verifies every discarded box,
exclusion of the entire radius-3.5 boundary, and the sum of retained volumes.
The default subdivision threshold is 0.15. The verified result is a retained
radius at most 27/8 and volume strictly less than 245, hence less than 32*pi^2.
The calculation may take a few minutes and uses substantial working memory.

words.txt contains 138 words, each of length at most 17. Each line is a product
read from left to right; 0,1,2 mean A,B,C and 3,4,5 mean A^-1,B^-1,C^-1.
The functions for group identities inside checks.py instead use signed letters
1,2,3 for A,B,C and -1,-2,-3 for their inverses. The generators are defined
directly in checks.py, in the quaternion basis 1,i,j,ij.


==> anc/checks.py <==
#!/usr/bin/env python3
"""Exact arithmetic checks for the cubic fake quadric and its involutions.
Run: python checks.py. The accompanying volume.py uses the same exact data.
"""
import time
from fractions import Fraction as Fr
import numpy as np

class Field:
    """F = Q[t]/(f), f monic integral; elements are tuples of n Fractions (coefficients of 1, t, ..., t^{n-1})."""
    def __init__(self, poly):
        self.poly = poly                        # [1, c_{n-1}, ..., c_0]
        self.n = len(poly) - 1
        self.c = [Fr(x) for x in poly[1:]]
        self.roots = sorted(np.roots([float(x) for x in poly]).real)
    def el(self, coeffs):
        v = [Fr(x) for x in coeffs] + [Fr(0)]*self.n
        return tuple(v[:self.n])
    def zero(self): return (Fr(0),)*self.n
    def one(self): return self.el([1])
    def t(self): return self.el([0, 1])
    def add(self, x, y): return tuple(u + v for u, v in zip(x, y))
    def sub(self, x, y): return tuple(u - v for u, v in zip(x, y))
    def neg(self, x): return tuple(-u for u in x)
    def scal(self, c, x): return tuple(Fr(c)*u for u in x)
    def mul(self, x, y):
        n = self.n
        prod = [Fr(0)]*(2*n - 1)
        for i, u in enumerate(x):
            if u:
                for j, v in enumerate(y):
                    prod[i + j] += u*v
        for k in range(2*n - 2, n - 1, -1):
            coef = prod[k]
            if coef:
                prod[k] = Fr(0)
                for m in range(n):
                    prod[k - n + (n - 1 - m)] -= coef*self.c[m]
        return tuple(prod[:n])
    def mulmat(self, x):
        cols, p = [], self.one()
        for k in range(self.n):
            cols.append(self.mul(x, p)); p = self.mul(p, self.t())
        return [[cols[k][r] for k in range(self.n)] for r in range(self.n)]
    def norm(self, x): return det(self.mulmat(x))
    def inv(self, x): return tuple(solve(self.mulmat(x), [Fr(1)] + [Fr(0)]*(self.n - 1)))
    def embed(self, x, tv):
        """evaluate at a real number (float or mpmath interval)."""
        r = 0*tv
        for c in reversed(x):
            r = r*tv + (c if isinstance(tv, float) else _iv(c))
        return r
    def is_integral(self, x): return all(c.denominator == 1 for c in x)
    def show(self, x):
        names = ['', 't', 't^2', 't^3']
        terms = []
        for k, c in enumerate(x):
            if c:
                terms.append(("%s" % c if k == 0 else ("%s*%s" % (c, names[k]) if abs(c) != 1 else ("-" if c < 0 else "") + names[k])))
        return " + ".join(terms).replace("+ -", "- ") if terms else "0"

def _iv(c):
    from mpmath import iv
    return iv.mpf(c.numerator)/c.denominator

def det(M):
    M = [row[:] for row in M]; n = len(M); d = Fr(1)
    for i in range(n):
        p = next((r for r in range(i, n) if M[r][i]), None)
        if p is None: return Fr(0)
        if p != i: M[i], M[p] = M[p], M[i]; d = -d
        d *= M[i][i]
        for r in range(i + 1, n):
            if M[r][i]:
                f = M[r][i]/M[i][i]
                M[r] = [u - f*v for u, v in zip(M[r], M[i])]
    return d

def solve(M, b):
    n = len(M); A = [row[:] + [b[r]] for r, row in enumerate(M)]
    for i in range(n):
        p = next(r for r in range(i, n) if A[r][i])
        A[i], A[p] = A[p], A[i]
        A[i] = [u/A[i][i] for u in A[i]]
        for r in range(n):
            if r != i and A[r][i]:
                f = A[r][i]; A[r] = [u - f*v for u, v in zip(A[r], A[i])]
    return [A[r][n] for r in range(n)]

def fdet(M):
    """determinant of a matrix with entries in F (Gaussian elimination over F)."""
    M = [row[:] for row in M]; n = len(M); d = F.one()
    for i in range(n):
        p = next((r for r in range(i, n) if any(M[r][i])), None)
        if p is None: return F.zero()
        if p != i: M[i], M[p] = M[p], M[i]; d = F.neg(d)
        d = F.mul(d, M[i][i])
        inv = F.inv(M[i][i])
        for r in range(i + 1, n):
            if any(M[r][i]):
                f = F.mul(M[r][i], inv)
                M[r] = [F.sub(u, F.mul(f, v)) for u, v in zip(M[r], M[i])]
    return d

class Quaternion:
    """B = (a,b)_F with basis 1, i, j, ij; elements are 4-tuples of field elements."""
    def __init__(self, F, a, b):
        self.F, self.a, self.b, self.ab = F, a, b, F.mul(a, b)
    def mul(self, p, q):
        F, a, b, ab = self.F, self.a, self.b, self.ab
        p0, p1, p2, p3 = p; q0, q1, q2, q3 = q
        m = F.mul
        x0 = F.add(F.add(m(p0, q0), m(a, m(p1, q1))), F.sub(m(b, m(p2, q2)), m(ab, m(p3, q3))))
        x1 = F.add(F.add(m(p0, q1), m(p1, q0)), m(b, F.sub(m(p3, q2), m(p2, q3))))
        x2 = F.add(F.add(m(p0, q2), m(p2, q0)), m(a, F.sub(m(p1, q3), m(p3, q1))))
        x3 = F.add(F.add(m(p0, q3), m(p3, q0)), F.sub(m(p1, q2), m(p2, q1)))
        return (x0, x1, x2, x3)
    def conj(self, p): return (p[0], self.F.neg(p[1]), self.F.neg(p[2]), self.F.neg(p[3]))
    def nrd(self, p): return self.mul(p, self.conj(p))[0]
    def trd(self, p): return self.F.scal(2, p[0])
    def one(self): F = self.F; return (F.one(), F.zero(), F.zero(), F.zero())
    def scal(self, c, p): return tuple(self.F.scal(c, comp) for comp in p)
    def fscal(self, c, p): return tuple(self.F.mul(c, comp) for comp in p)
    def add(self, p, q): return tuple(self.F.add(u, v) for u, v in zip(p, q))
    def sub(self, p, q): return tuple(self.F.sub(u, v) for u, v in zip(p, q))
    def neg(self, p): return tuple(self.F.neg(u) for u in p)
    def inv(self, p):
        n = self.nrd(p)
        return self.fscal(self.F.inv(n), self.conj(p))
    def eq(self, p, q): return all(u == v for u, v in zip(p, q))
    def is_pm_one(self, p):
        return self.eq(p, self.one()) or self.eq(p, self.neg(self.one()))
    def matrix(self, p, k, sqrt=np.sqrt, roots=None):
        """the 2x2 matrix of p at the k-th real place (which must be split), with
        i -> ((0,-alpha),(alpha,0)), j -> ((0,-beta),(-beta,0)), alpha = sqrt(-a), beta = sqrt(b)."""
        F = self.F
        tv = (roots if roots is not None else F.roots)[k]
        av, bv = F.embed(self.a, tv), F.embed(self.b, tv)
        neg = lambda x: (x < 0) if isinstance(x, float) else (x.b < 0)
        pos = lambda x: (x > 0) if isinstance(x, float) else (x.a > 0)
        assert neg(av) and pos(bv), "the matrices of Section 2 need a < 0 < b at the place"
        al, be = sqrt(-av), sqrt(bv)
        I = [[0*al, -al], [al, 0*al]]; J = [[0*be, -be], [-be, 0*be]]
        IJ = [[I[0][0]*J[0][0] + I[0][1]*J[1][0], I[0][0]*J[0][1] + I[0][1]*J[1][1]],
              [I[1][0]*J[0][0] + I[1][1]*J[1][0], I[1][0]*J[0][1] + I[1][1]*J[1][1]]]
        x = [F.embed(comp, tv) for comp in p]
        E = [[1, 0], [0, 1]]
        return [[x[0]*E[r][c] + x[1]*I[r][c] + x[2]*J[r][c] + x[3]*IJ[r][c] for c in range(2)] for r in range(2)]


# F = Q(t), t^3 - t^2 - 4t - 1 = 0; all arithmetic below is exact.
F = Field([1, -1, -4, -1])
T = F.t()
a = F.el([-12, -4, 3])
b = F.el([4, 4, -2])
ALG = Quaternion(F, a, b)
BRACKETS = ((-2, -1), (-1, 0), (2, 3))
SPLIT = (1, 2)

def quat(c0, c1, c2, c3):
    return tuple(F.el(c) for c in (c0, c1, c2, c3))

ONE = ALG.one()
I = quat([0], [1], [0], [0])
J = quat([0], [0], [1], [0])
IJ = ALG.mul(I, J)
E_BASIS = (
    ONE, I,
    quat([0, Fr(1, 2)], [Fr(1, 2)], [Fr(1, 2)], [0]),
    quat([0], [0, Fr(-1, 2)], [0, Fr(1, 4)], [Fr(1, 4)]),
)
u = F.el([-2, -1, 1])
rho = F.el([1, 1, 1])

# The generators A, B, C, in coordinates relative to 1, i, j, ij.
A = quat([-1, -1], [-1], [2, 0, -1], [0])
B = ALG.scal(Fr(-1, 2), quat([0, 0, 1], [2, 1], [4, 3], [0]))
C = ALG.scal(Fr(1, 4), quat([-8, -4, 2], [0], [0, 1], [-1]))
GENERATORS = (A, B, C)
LETTERS = GENERATORS + tuple(ALG.conj(g) for g in GENERATORS)
T0 = quat([0], [2, 4, -2], [3, 0, -1], [0, 0, -1])

def data():
    return dict(F=F, B=ALG, gens=GENERATORS, split=SPLIT, brackets=BRACKETS)

def matrix_pair(d, x, roots=None, sqrt=np.sqrt):
    return [d['B'].matrix(x, k, sqrt, roots) for k in d['split']]

def from_e(coords):
    x = (F.zero(),)*4
    for c, e in zip(coords, E_BASIS):
        x = ALG.add(x, ALG.fscal(c, e))
    return x

def e_coords(q):
    """Coordinates in (1, i, (t+i+j)/2, (-2ti+tj+ij)/4)."""
    q0, q1, q2, q3 = q
    tq3 = F.mul(T, q3)
    return (
        F.add(F.sub(q0, F.mul(T, q2)), F.mul(T, tq3)),
        F.add(F.sub(q1, q2), F.scal(3, tq3)),
        F.scal(2, F.sub(q2, tq3)),
        F.scal(4, q3),
    )

def in_order(q):
    return all(F.is_integral(c) for c in e_coords(q))

def word(w):
    """Signed words: 1,2,3 mean A,B,C; -1,-2,-3 mean their inverses."""
    x = ONE
    for s in w:
        assert s in (1, 2, 3, -1, -2, -3)
        x = ALG.mul(x, LETTERS[s-1 if s > 0 else 2-s])
    return x

def inverse_word(w):
    return tuple(-s for s in reversed(w))

def reduce_word(w):
    out = []
    for s in w:
        if out and out[-1] == -s:
            out.pop()
        else:
            out.append(s)
    return tuple(out)

def substitute(w, replacements):
    out = []
    for s in w:
        v = replacements[abs(s)]
        out.extend(v if s > 0 else inverse_word(v))
    return reduce_word(out)

def sign_at(x, bracket):
    """Sign at one root, established with rational interval arithmetic."""
    lo, hi = map(Fr, bracket)
    def poly(t):
        r = Fr(0)
        for c in F.poly:
            r = r*t+c
        return r
    assert poly(lo)*poly(hi) < 0
    for _ in range(100):
        mid = (lo+hi)/2
        if poly(lo)*poly(mid) < 0:
            hi = mid
        else:
            lo = mid
    low = high = Fr(0)
    for c in reversed(x):
        products = (low*lo, low*hi, high*lo, high*hi)
        low, high = min(products)+c, max(products)+c
    assert low > 0 or high < 0, 'sign interval contains zero'
    return 1 if low > 0 else -1

def residue(q):
    """H(q)=P+Qw in F_13[w]/(w^2-8), t -> -4, i -> 0, j -> w."""
    def ev(x):
        return sum(c.numerator*pow(c.denominator, -1, 13)*(-4)**k
                   for k, c in enumerate(x)) % 13
    return ev(q[0]), ev(q[2])

def residue_mul(x, y):
    return ((x[0]*y[0]+8*x[1]*y[1]) % 13,
            (x[0]*y[1]+x[1]*y[0]) % 13)

def check_section3():
    print('Section 3: the field, maximal order, and norm-one elements', flush=True)
    # The polynomial discriminant is 13^2; after t=s-4 its polynomial is
    # s^3-13s^2+52s-65, Eisenstein at 13. Thus R=Z[t].
    disc = lambda b,c,d: b*b*c*c-4*c**3-4*b**3*d-27*d*d+18*b*c*d
    assert disc(-1, -4, -1) == 169
    assert disc(1, -2, -1) == 49
    assert sum(F.poly[k]*(-4)**(3-k) for k in range(4)) == -65
    assert (-65) % 169 != 0
    assert F.norm(T) == 1
    assert [sign_at(a, br) for br in BRACKETS] == [-1, -1, -1]
    assert [sign_at(b, br) for br in BRACKETS] == [-1, 1, 1]

    assert E_BASIS[0] == ONE
    for p in E_BASIS:
        for q in E_BASIS:
            assert in_order(ALG.mul(p, q))
    assert all(in_order(q) for q in (ONE, I, J, IJ))
    assert from_e((F.neg(T), F.el([-1]), F.el([2]), F.zero())) == J
    assert from_e((F.mul(T, T), F.scal(3, T), F.scal(-2, T), F.el([4]))) == IJ
    basis_det = fdet([[e[k] for e in E_BASIS] for k in range(4)])
    assert basis_det == F.el([Fr(1, 8)])
    discriminant_generator = F.scal(Fr(1, 2), F.mul(a, b))
    assert discriminant_generator == F.el([-17, -7, 5])
    assert F.norm(discriminant_generator) == 13
    gram = [[ALG.trd(ALG.mul(p, q)) for q in E_BASIS] for p in E_BASIS]
    assert fdet(gram) == F.neg(F.mul(discriminant_generator, discriminant_generator))
    assert abs(F.norm(fdet(gram))) == 169
    assert abs(1/F.norm(basis_det)) == 512
    print('  Order closure; discriminant norm 13; additive index 512: verified')

    # Verify every coefficient of the integral quadratic norm form.
    basis = (ONE, ALG.fscal(T, I), E_BASIS[2], E_BASIS[3])
    diag = (F.one(), rho, F.el([2]), u)
    cross = {(0,1):F.zero(), (0,2):T, (0,3):F.zero(),
             (1,2):F.el([-3,0,1]), (1,3):F.neg(rho), (2,3):F.neg(u)}
    for r in range(4):
        assert ALG.nrd(basis[r]) == diag[r]
        for s in range(r+1, 4):
            value = F.sub(F.sub(ALG.nrd(ALG.add(basis[r], basis[s])), diag[r]), diag[s])
            assert value == cross[r,s]
    expected = (
        ((0,1,1), (-3,0,1), (4,0,-2), (0,)),
        ((0,2,1), (1,1), (-4,-3), (0,)),
        ((-2,-1), (0,-1), (0,1), (-1,)),
    )
    for g, cs in zip(GENERATORS, expected):
        assert ALG.nrd(g) == F.one() and in_order(g)
        assert e_coords(g) == tuple(F.el(c) for c in cs)
        assert from_e(e_coords(g)) == g
    print('  Integral norm form and displayed A,B,C coordinates and norms: verified')

    assert pow(8, 6, 13) == 12
    for p in E_BASIS:
        for q in E_BASIS:
            assert residue(ALG.mul(p, q)) == residue_mul(residue(p), residue(q))
    assert tuple(residue(g) for g in GENERATORS) == ((3,12), (5,4), (10,12))
    solutions = {(p,q) for p in range(13) for q in range(13)
                 if (p*p-8*q*q) % 13 == 1}
    assert len(solutions) == 14
    powers = []; x = (1,0)
    for _ in range(14):
        x = residue_mul(x, (3,1)); powers.append(x)
    assert set(powers) == solutions and powers[6] == (12,0) and powers[-1] == (1,0)
    x = (1,0)
    for k in range(1,8):
        x = residue_mul(x, residue(A))
        if k < 7:
            assert x not in ((1,0),(12,0))
    assert x in ((1,0),(12,0))
    print('  H(A)=3-w, H(B)=5+4w, H(C)=10-w; projective image order 7: verified')


# Capital letters denote A,B,C and lower-case letters their inverses.
# These are relations in the projective group: the middle word equals -1
# in the quaternion algebra, while the other two equal +1.
RELATION_STRINGS = (
    'ccbccbCCAccbAbb',
    'ccBcbAccBcbACAACa',
    'cccbAcbCBCbccbCACAca',
)
RELATIONS = tuple(tuple(('ABC'.index(c.upper())+1)*(1 if c.isupper() else -1)
                        for c in s) for s in RELATION_STRINGS)

def check_section4():
    print('Section 4: projective relations and abelianization', flush=True)
    for w, sign in zip(RELATIONS, (1,-1,1)):
        assert word(w) == ALG.scal(sign, ONE)
    rows = [[sum(1 if s == k else -1 if s == -k else 0 for s in w)
             for k in (1,2,3)] for w in RELATIONS]
    assert rows == [[2,-5,-4], [3,0,-4], [2,-3,-3]]
    assert det([[Fr(x) for x in row] for row in rows]) == 7
    # The relation group has abelianization of order 7. The reduction checked
    # in Section 3 supplies a quotient of order 7 for the actual group.
    print('  Three quaternion identities; exponent-sum determinant 7: verified')

def check_killing_C():
    """An elementary free-word certificate for <A,B,C | relations, C> = 1."""
    r = tuple(substitute(w, {1:(1,), 2:(2,), 3:()}) for w in RELATIONS)
    assert r == ((-2,-2,1,-2,1,-2,-2), (1,1,1), (-2,1,-2,-2,1))
    p = (-2,1)                       # P=B^-1 A
    assert reduce_word(p+(-2,)+p) == r[2]
    # Thus the third relation is P B^-1 P=1, whence B=P^2 and A=P^3.
    # In this purely formal calculation, the new symbol 4 denotes P.
    replacement = {1:(4,4,4), 2:(4,4), 3:()}
    reduced = tuple(substitute(w, replacement) for w in r)
    assert reduced == ((-4,)*4, (4,)*9, ())
    # P^9 (P^-4)^2 = P, so the first two relations force P=1.
    assert reduce_word(reduced[1]+reduced[0]+reduced[0]) == (4,)
    print('  Adding C=1 forces B=P^2, A=P^3, P^-4=P^9=1, hence A=B=C=1')

def check_section5():
    print('Section 5: involutions and fixed lifts', flush=True)
    def conjugate(q, x):
        return ALG.mul(ALG.mul(q, x), ALG.inv(q))

    # Conjugation by i preserves the displayed maximal order.
    expected_i = (
        ONE, I,
        from_e((T, F.one(), F.el([-1]), F.zero())),
        from_e((F.zero(), F.neg(T), F.zero(), F.el([-1]))),
    )
    for e, expected in zip(E_BASIS, expected_i):
        assert conjugate(I, e) == expected and in_order(expected)
    assert ALG.mul(I,I) == ALG.fscal(a, ONE)
    for q in (I, ALG.mul(C,I)):
        assert ALG.trd(q) == F.zero() and ALG.nrd(q) == F.neg(a)
        assert all(sign_at(ALG.nrd(q), BRACKETS[k]) > 0 for k in SPLIT)
    print('  i normalizes M; i and Ci have trace 0 and positive norm at both split places')

    n0 = F.el([-32,-48,16])
    assert ALG.trd(T0) == F.zero() and ALG.nrd(T0) == n0
    assert ALG.mul(T0,T0) == ALG.fscal(F.neg(n0), ONE)
    expected_t0 = (
        ((1,), (0,), (0,), (0,)),
        ((-1,-1), (1,0,-1), (-6,-2,2), (0,-1)),
        ((0,1), (0,), (-1,), (0,)),
        ((0,1,1), (1,2,1), (-2,-2), (-1,0,1)),
    )
    for e, cs in zip(E_BASIS, expected_t0):
        q = conjugate(T0, e)
        assert e_coords(q) == tuple(F.el(c) for c in cs) and in_order(q)
    # The square of each conjugation is the identity, so inclusion of the
    # order in itself implies equality, and both involutions normalize M^1.
    for q in (T0, ALG.mul(C,T0)):
        assert ALG.trd(q) == F.zero() and ALG.nrd(q) == n0
        assert all(sign_at(n0, BRACKETS[k]) < 0 for k in SPLIT)
    print('  T0 normalizes M: verified on the displayed basis')
    print('  T0 and CT0 have trace 0 and norm 16(t^2-3t-2), negative at both split places')
    # Armstrong's theorem kills i,Ci in the holomorphic quotient and T0,CT0
    # in the antiholomorphic quotient. In either case C=1, and the following
    # certificate gives the trivial quotient of the generators A,B,C.
    check_killing_C()

if __name__ == '__main__':
    if not __debug__:
        raise SystemExit('Run without -O: verification uses assertions.')
    start = time.time()
    check_section3()
    check_section4()
    check_section5()
    print('All exact checks passed (%.2f seconds).' % (time.time()-start), flush=True)



==> anc/volume.py <==
#!/usr/bin/env python3
"""Rigorous volume bound for the cubic fake quadric. Run: python volume.py.
NumPy proposes subdivisions and exclusions; mpmath.iv verifies every exclusion
and the sum of retained volumes. Exact A,B,C are imported from checks.py.
"""
import time
from pathlib import Path
from functools import lru_cache
from collections import Counter
import numpy as np
from checks import data, matrix_pair, Fr
DATA=data()

TWO_PI = 2*np.pi

def _polar(M1, M2):
    disp = lambda M: np.arccosh(max((M**2).sum()/2, 1.0))      # d(i, M i)
    z1 = (M1[0, 0]*1j + M1[0, 1])/(M1[1, 0]*1j + M1[1, 1])
    z2 = (M2[0, 0]*1j + M2[0, 1])/(M2[1, 0]*1j + M2[1, 1])
    return (disp(M1), np.angle((z1 - 1j)/(z1 + 1j)) % TWO_PI, disp(M2), np.angle((z2 - 1j)/(z2 + 1j)) % TWO_PI)

def orbit_points_from_words(words):
    # Multiply in the quaternion algebra before evaluating either real embedding.
    # This avoids cancellation from repeated floating-point matrix products.
    alg, field = DATA['B'], DATA['F']
    gens = list(DATA['gens']) + [alg.conj(g) for g in DATA['gens']]
    rows = []
    for w in words:
        x = alg.one()
        for g in w:
            x = alg.mul(x, gens[g])
        assert alg.nrd(x) == field.one()
        matrices = [np.array(M, dtype=float) for M in matrix_pair(DATA, x)]
        rows.append(_polar(*matrices))
    q = np.array(rows)
    print('Orbit points of the %d words in E' % len(words), flush=True)
    return q[:,0], q[:,1], q[:,2], q[:,3], list(words)

def read_words(fname='words.txt'):
    words = []
    with open(fname) as fh:
        for line in fh:
            line = line.split('#')[0].strip()
            if not line:
                continue
            words.append(tuple(int(x) for x in line.split()))
    return words

# ---------------------------------------------------------------- the box certificate (floating point)
def sector_max_coshd(rlo, rhi, tlo, thi, qr, qt):
    """max over the sector [rlo,rhi] x [tlo,thi] (polar coordinates about i) of cosh d(., q)."""
    tlo, thi = tlo*TWO_PI, thi*TWO_PI
    cq, sq = np.cosh(qr), np.sinh(qr)
    best = -np.inf
    ta = (qt + np.pi) % TWO_PI
    inside = (ta >= tlo) & (ta <= thi)
    for r in (rlo, rhi):
        cr, sr = np.cosh(r), np.sinh(r)
        for t in (tlo, thi):
            best = np.maximum(best, cq*cr - sq*sr*np.cos(t - qt))
        best = np.maximum(best, np.where(inside, cq*cr + sq*sr, -np.inf))
    return best

def margins(box, cand, Q):
    c1 = sector_max_coshd(box['r1lo'][:, None], box['r1hi'][:, None], box['t1lo'][:, None], box['t1hi'][:, None], Q[0][cand], Q[1][cand])
    c2 = sector_max_coshd(box['r2lo'][:, None], box['r2hi'][:, None], box['t2lo'][:, None], box['t2hi'][:, None], Q[2][cand], Q[3][cand])
    M = np.arccosh(np.maximum(np.maximum(c1, c2), 1.0))
    return np.maximum(box['r1lo'], box['r2lo'])[:, None] - M

def box_volume(b):
    return ((np.cosh(b['r1hi']) - np.cosh(b['r1lo']))*(b['t1hi'] - b['t1lo'])
            * (np.cosh(b['r2hi']) - np.cosh(b['r2lo']))*(b['t2hi'] - b['t2lo'])*TWO_PI**2)

def box_sizes(b):
    return np.stack([b['r1hi'] - b['r1lo'], TWO_PI*np.sinh(b['r1hi'])*(b['t1hi'] - b['t1lo']),
                     b['r2hi'] - b['r2lo'], TWO_PI*np.sinh(b['r2hi'])*(b['t2hi'] - b['t2lo'])], 1)

KEYS = ['r1lo', 'r1hi', 't1lo', 't1hi', 'r2lo', 'r2hi', 't2lo', 't2hi']
EDGES = {0: ('r1lo', 'r1hi'), 1: ('t1lo', 't1hi'), 2: ('r2lo', 'r2hi'), 3: ('t2lo', 't2hi')}
take = lambda b, m: {k: v[m] for k, v in b.items()}
concat = lambda bs: {k: np.concatenate([b[k] for b in bs]) for k in KEYS}

def split(b, cand):
    dim = box_sizes(b).argmax(1)
    # Fewer than 40 bisections keep these dyadic edges exactly representable.
    out = {k: np.repeat(b[k], 2) for k in KEYS}
    for d in range(4):
        lo, hi = EDGES[d]
        idx = np.nonzero(dim == d)[0]
        mid = (b[lo][idx] + b[hi][idx])/2
        out[hi][2*idx] = mid
        out[lo][2*idx + 1] = mid
    return out, np.repeat(cand, 2, axis=0)

def certify(Q, R=3.5, n_r=7, n_t=16, k=24, delta_min=0.15, eps=1e-9, refresh_size=0.7, rescue_all=False):
    """Subdivide the ball {f <= R} = {max(r1, r2) <= R} into boxes.  A box V is discarded when some
    orbit point q = g p satisfies  max_{x in V} d(q_nu, x_nu) < min_V f  for nu = 1, 2; then V misses D(p,E).
    Undiscarded boxes are bisected; below size delta_min they are kept.  The kept volume bounds
    vol D(p,E); if no kept box touches {f = R} then D(p,E) is inside {f < R}."""
    assert R==3.5 and n_r==7 and n_t==16  # all stored edges are exact dyadic rationals
    t0 = time.time()
    qr1, qt1, qr2, qt2, words = Q
    r_edges, t_edges = np.linspace(0, R, n_r + 1), np.arange(n_t + 1)/n_t
    g = np.array(np.meshgrid(*[np.arange(n) for n in (n_r, n_t, n_r, n_t)], indexing='ij')).reshape(4, -1)
    b = {'r1lo': r_edges[g[0]], 'r1hi': r_edges[g[0] + 1], 't1lo': t_edges[g[1]], 't1hi': t_edges[g[1] + 1],
         'r2lo': r_edges[g[2]], 'r2hi': r_edges[g[2] + 1], 't2lo': t_edges[g[3]], 't2hi': t_edges[g[3] + 1]}
    X1 = np.stack([np.cosh(qr1), np.sinh(qr1)*np.cos(qt1), np.sinh(qr1)*np.sin(qt1)], 1)
    X2 = np.stack([np.cosh(qr2), np.sinh(qr2)*np.cos(qt2), np.sinh(qr2)*np.sin(qt2)], 1)
    kk = min(k, len(qr1))
    def fresh_candidates(b, sel_mask=None):
        rows = np.arange(len(b['r1lo'])) if sel_mask is None else np.nonzero(sel_mask)[0]
        rc1, tc1, rc2, tc2 = [(b[lo][rows] + b[hi][rows])/2 for lo, hi in EDGES.values()]
        tc1, tc2 = tc1*TWO_PI, tc2*TWO_PI
        C1 = np.stack([np.cosh(rc1), -np.sinh(rc1)*np.cos(tc1), -np.sinh(rc1)*np.sin(tc1)], 1)
        C2 = np.stack([np.cosh(rc2), -np.sinh(rc2)*np.cos(tc2), -np.sinh(rc2)*np.sin(tc2)], 1)
        out = np.zeros((len(rows), kk), dtype=int)
        step = max(1, 2_000_000 // max(len(qr1), 1))
        for s0 in range(0, len(rows), step):
            S = np.maximum(C1[s0:s0 + step] @ X1.T, C2[s0:s0 + step] @ X2.T)
            out[s0:s0 + step] = np.argpartition(S, kk - 1, axis=1)[:, :kk] if kk < len(qr1) else np.arange(kk)
        return out
    def full_scan(bi):
        # A potential excluding point must already be closer at the box centre.
        # This preliminary floating-point filter only proposes exclusions;
        # every proposed exclusion is subsequently checked by intervals.
        n=len(bi['r1lo'])
        best_m=np.full(n,-np.inf);best_c=np.zeros(n,dtype=int)
        step=max(1,2_000_000//len(qr1))
        for start in range(0,n,step):
            rows=np.arange(start,min(start+step,n))
            rc1,tc1,rc2,tc2=[(bi[lo][rows]+bi[hi][rows])/2 for lo,hi in EDGES.values()]
            tc1*=TWO_PI;tc2*=TWO_PI
            C1=np.stack([np.cosh(rc1),-np.sinh(rc1)*np.cos(tc1),-np.sinh(rc1)*np.sin(tc1)],1)
            C2=np.stack([np.cosh(rc2),-np.sinh(rc2)*np.cos(tc2),-np.sinh(rc2)*np.sin(tc2)],1)
            S=np.maximum(C1@X1.T,C2@X2.T)
            threshold=np.cosh(np.maximum(bi['r1lo'][rows],bi['r2lo'][rows]))
            rr,cc=np.nonzero(S<threshold[:,None])
            rr+=start
            if len(rr):
                mm=margins(take(bi,rr),cc[:,None],Q)[:,0]
                np.maximum.at(best_m,rr,mm)
                ok=mm==best_m[rr];best_c[rr[ok]]=cc[ok]
        return best_m,best_c
    cand = fresh_candidates(b)
    kept, cert_boxes, cert_word = [], [], []
    level = 0
    fresh = np.zeros(len(b['r1lo']), dtype=bool)
    while len(b['r1lo']) > 0:
        m = margins(b, cand, Q)
        order = np.argsort(-m, axis=1)
        cand, m = np.take_along_axis(cand, order, 1), np.take_along_axis(m, order, 1)
        certified = m[:, 0] > eps
        sz = box_sizes(b).max(1)
        redo = (~certified) & (~fresh) & (sz < refresh_size)
        if redo.any():
            fresh[redo] = True
            cand[redo] = fresh_candidates(b, redo)
            m2 = margins(take(b, redo), cand[redo], Q)
            order2 = np.argsort(-m2, axis=1)
            cand[redo] = np.take_along_axis(cand[redo], order2, 1)
            m[redo] = np.take_along_axis(m2, order2, 1)
            certified = m[:, 0] > eps
        small = (~certified) & (sz < delta_min)
        redo = small & ((np.isclose(b['r1hi'], R) | np.isclose(b['r2hi'], R)) if not rescue_all else True)
        if redo.any():
            best_m, best_c = full_scan(take(b, redo))
            ok = best_m > eps
            ridx = np.nonzero(redo)[0]
            cand[ridx[ok], 0] = best_c[ok]; m[ridx[ok], 0] = best_m[ok]
            certified = m[:, 0] > eps
            small = (~certified) & (sz < delta_min)
        rest = (~certified) & (~small)
        cert_boxes.append(take(b, certified)); cert_word.append(cand[certified, 0])
        kept.append(take(b, small))
        print("  level %2d: boxes %7d  discarded %7d  kept %6d  split %7d   kept volume so far %.1f  [%.0fs]"
              % (level, len(certified), certified.sum(), small.sum(), rest.sum(), sum(box_volume(x).sum() for x in kept), time.time() - t0), flush=True)
        b, cand = split(take(b, rest), cand[rest])
        fresh = np.repeat(fresh[rest], 2)
        level += 1
        assert level < 40, 'subdivision limit exceeded'
    K, CB, CW = concat(kept), concat(cert_boxes), np.concatenate(cert_word)
    vol = box_volume(K).sum()
    touch = (K['r1hi']==R) | (K['r2hi']==R)
    used = sorted(set(CW.tolist()))
    return dict(R=R, volume=vol, n_kept=len(K['r1lo']), sphere_ok=not touch.any(), n_touch=int(touch.sum()),
                used_words=[words[i] for i in used], kept_boxes=K, cert_boxes=CB, cert_word=CW, words=words, time=time.time() - t0)


def verify_intervals(res):
    """The terminal boxes partition [0,R]^2 x (R/Z)^2 by construction.
    Their radial edges are exact binary rationals and angular edges are exact
    binary fractions of a turn. No edge is reconstructed from a rounded angle.
    """
    from mpmath import iv, mp
    iv.prec=160; mp.prec=200
    f,b=DATA['F'],DATA['B']
    def scalar(c):
        c=Fr(c);return iv.mpf(c.numerator)/c.denominator
    def poly(t):
        r=Fr(0)
        for c in f.poly:r=r*t+c
        return r
    roots=[]
    for l,h in DATA['brackets']:
        l,h=Fr(l),Fr(h)
        assert poly(l)*poly(h)<0
        for _ in range(200):
            m=(l+h)/2
            if poly(l)*poly(m)<0:h=m
            else:l=m
        roots.append(iv.mpf([scalar(l).a,scalar(h).b]))
    assert len(roots)==f.n  # disjoint sign-changing intervals account for all roots
    assert all(DATA['brackets'][k][1] <= DATA['brackets'][k+1][0]
               for k in range(f.n-1))
    cosh=lambda x:(iv.exp(x)+iv.exp(-x))/2
    sinh=lambda x:(iv.exp(x)-iv.exp(-x))/2
    @lru_cache(None)
    def radial(r):
        x=scalar(r);return cosh(x),sinh(x)
    @lru_cache(None)
    def angular(t):
        x=scalar(t)*2*iv.pi;return iv.cos(x),iv.sin(x)
    def orbit(M):
        a,b,c,d=M[0][0],M[0][1],M[1][0],M[1][1]
        ch=(a*a+b*b+c*c+d*d)/2
        X=(a*a+b*b-c*c-d*d)/2; Y=-(a*c+b*d)
        return ch,X,Y,iv.sqrt(X*X+Y*Y)
    qiv={};gs=list(DATA['gens'])+[b.inv(g) for g in DATA['gens']]
    for idx in sorted(set(res['cert_word'].tolist())):
        x=b.one()
        for g in res['words'][idx]:x=b.mul(x,gs[g])
        assert b.nrd(x)==f.one()
        qiv[idx]=tuple(orbit(M) for M in matrix_pair(DATA,x,roots,iv.sqrt))
    print('  exact words evaluated in enclosing intervals:',len(qiv),flush=True)
    @lru_cache(None)
    def sector(idx,factor,rlo,rhi,tlo,thi):
        assert 0<=tlo<thi<=1 and thi-tlo<=.5
        ch,X,Y,sh=qiv[idx][factor]
        clo,slo=angular(tlo);chi,shi=angular(thi)
        # Cross-products exclude the antipodal direction from this sector.
        cross1=-clo*Y+slo*X;cross2=-X*shi+Y*chi
        if cross1.b<0 or cross2.b<0:
            dot=min((clo*X+slo*Y).a,(chi*X+shi*Y).a)
        else:dot=-sh.b
        # cosh distance is convex in the radial coordinate.
        return max((radial(r)[0]*ch-radial(r)[1]*dot).b for r in (rlo,rhi))
    cb,cw=res['cert_boxes'],res['cert_word'];start=time.time()
    for j,idx in enumerate(cw):
        coords=[float(cb[k][j]) for k in KEYS]
        r1l,r1h,t1l,t1h,r2l,r2h,t2l,t2h=coords
        top=max(sector(int(idx),0,r1l,r1h,t1l,t1h),sector(int(idx),1,r2l,r2h,t2l,t2h))
        assert top < radial(max(r1l,r2l))[0].a, ('uncertified exclusion',j)
        if (j+1)%50000==0:print('  interval exclusions:',j+1,'elapsed',round(time.time()-start),'s',flush=True)
    kb=res['kept_boxes']
    assert not np.any((kb['r1hi']==res['R']) | (kb['r2hi']==res['R'])), 'boundary not excluded'
    radius = max(kb['r1hi'].max(), kb['r2hi'].max())
    assert Fr(float(radius)) <= Fr(27,8)
    print('  All retained boxes have radius at most 27/8', flush=True)
    # Aggregate identical exact radial ranges and angular area fractions.
    counts=Counter()
    for row in zip(*(kb[k] for k in KEYS)):
        r1l,r1h,t1l,t1h,r2l,r2h,t2l,t2h=map(float,row)
        width=(Fr(t1h)-Fr(t1l))*(Fr(t2h)-Fr(t2l))
        counts[(r1l,r1h,r2l,r2h,width)]+=1
    volume=iv.mpf(0)
    for (r1l,r1h,r2l,r2h,width),n in counts.items():
        volume+=n*(radial(r1h)[0]-radial(r1l)[0])*(radial(r2h)[0]-radial(r2l)[0])*scalar(width)*(2*iv.pi)**2
    assert volume.b < (32*iv.pi**2).a
    upper=int(mp.ceil(mp.mpf(volume.b)))
    assert volume.b < upper
    print('  VERIFIED: every discarded box; entire radius-3.5 boundary; retained volume <',upper,flush=True)
    print('  Retained-volume interval:',iv.nstr(volume,16),flush=True)
    return upper

def run():
    words = read_words(Path(__file__).resolve().parent/'words.txt')
    assert len(words) == 138 and len(set(words)) == len(words)
    assert all(w and len(w) <= 17 and all(0 <= g < 6 for g in w) for w in words)
    print('Cubic field: %d words; maximum length %d' %
          (len(words), max(map(len, words))), flush=True)
    res = certify(orbit_points_from_words(words), rescue_all=True)
    assert res['sphere_ok'], 'radius-3.5 boundary not excluded'
    upper = verify_intervals(res)
    assert upper <= 245, 'paper bound not reproduced'
    return upper

if __name__ == '__main__':
    if not __debug__:
        raise SystemExit('Run without -O: verification uses assertions.')
    run()


==> anc/words.txt <==
# 0,1,2 = A,B,C; 3,4,5 = A^-1,B^-1,C^-1. Products are read left to right.
2
5
1 2 2 2 0
2 0 5 3 5 5 4
3 5 5 5 4
1 2 2 0 2 3 5
2 0 5 3 5
2 0 2 3 5
1 2 2
2 1 2 2 2 0
5 4 5 1 5 4 0 0 0 5 3 5 5 4 2
0 5 3 5 5 4
1 2 2 0 2 3 3
2 0 5 3 2 0 5 4 2 1 2 2 0 2 3 5
2 0
5 1 2 2 0 2 2 3 5
1 2 1 2 2 0 2 3 2 0 5
1 2 2 2 0 5 1 2 2 2 0 0 2 3 5 1 2
2 3 1 2 4 2 1 2 4 2 2
2 0 0 5 3 5 5 4
2 3 5 5 5 4
0 2 3 5 1 2 1 2 2 1 2
5 1 2 2 0 2 3 5
1 2 2 0 5 3 5 5 4 2
1 2 2 2 0 5 3 5
5 3 5 1 2 2 2 0 2 3 5 5 5 4
1 2 2 3 5 5 5 4 5
2 0 5 3 2 0 5 5 4 0
2 0 2 3 5 1 2
5 4 2 1 2 2 0 2 3 5
5 1 5 4 5 5 4 5 5 4 2 0
1 2 2 0 2 3 5 3 5
2 0 5 3 5 5 4 2
1 2 2 2 0 5
5 4 5 5 4 2 0
5 5 4
5 1 2 2 0 2 3 5 4 2
2 3 5 5 4 5 5 4 2 0
1 2 2 2 0 2 0 2 3 5
1 5 4 0 5 4 2 1 2 4 2 0 2
2 1 2 2 3 5 0 2 3 5
1 2 0 2 3 5 5 1 5 4 5 5 4 2 0 2
0 2 3 5 1 2 1 2 2 1 5 4
5 4
3 5 1 2 2 1 2 2
5 1 2 0 5 3 5 5 4
2 0 5 5 3 5 5 4 2
3 5 0 2 3 5 3 5 1 2 2 2 0 2
2 3 5 0 5 3 5 5 4 5 4
5 4 2 0 5 3 5 1 2 2 2 0
3 5 1 2 2 2 0 2 3 5 5 5 4
1 2 2 0 2 3 3 5 1 5 4 0 5
1 2 2 0 2 3 5 5 4
2 0 5 3 2 0 5 5 4 0 5
3 5 5 5 4 5 1 5 4
1 2 2 3 5 5 5 4
3 5
0 2 3 5 1 2 1 2 2 2
1 5 4 0 5 4 2 1 2 2
2 0 5 3 5 1 2 2 2 0
5 1 2 2 0 5 3 5 5 4 5 4
1 2 2 0 5 3 5 5 4 5 4
5 3 5 5 5 4
2 0 0 2 3 5 1 2 2
0 2 3 5 1 2 1 2 2 1 5 4 0
2 1 2 2 0 2 3 5
2 0 2 3 5 1 2 2 0 5
1 2 2 0 5 3 5 5 4
2 0 5 3 3 5 5 5 4 2
1 2 2 2 0 5 5 4 5
2 0 2
0 5 3 2 0 5 5 4 5
1 2 4 2 1 2 2 0 2 3 5
5 1 2 2 0 2 3 3 5
5 1 5 4 0 2 0
0 2 3 5 5
1 2 2 0 2 3 3 5
2 3 1 2 4 2 1 2 4 2
0 2 3 5 1 2 1 2 2 1 2 3 1 2 4 2
4 2
5 1 3 5 5 4 2 0 5 3 5 1 2 2 2 0
3 5 5 4 5 5 4 2 0
2 0 2 3 5 1 2 1 2 2
5 5 4 5
2 1 2 2 3 5 5 5 4
2 0 5 3 2 0
0 5 3 2 0 5 5 4 0 5
2 1 2 2 3 5 0 2 3
0 2 3 5 1 2 1 2 2 1 5 4 5
5 1
5 1 2 0 2 3
3 1 2 2 3 5 0 2 3 5
5 1 2 2 0 2 3 5 5 4
1 2 2 0 2 3
3 5 5 5 4 5
2 1 2 2 2 0 5 5 4
3 5 5 5 4 3 5 5 5 4
2 0 5 3 2 0 5 4 2 1 2 2 0 2 3
0 2 3 5
5 1 5 4 0 5
5 4 2 0 5 3 5
2 1 2 2 0 2 3 3
2 0 2 0 5 3 5 5 4
1 2 4 5 5 4 5 4 2 0 5 3
2 3 1 2 4 2 1 2 4 2 1 2
1 2 2 0 2 3 3 3 1 2 4 2 1 2
5 5 4 5 4 2 0 5 3 3 5 5 5 4
0 2 3 5 1 2 1 2 2 1 2 0 2 3 5
1 2 2 2 0 5 4 2 1 2 2 0 2 3 5
2 0 5 3 2 0 5 4 5 1 5 4 5 1 5 4 0
1 2
5 4 5 5 4
3 5 0 2 3 3
3 5 1 2 2 1 2
2 3 5 3 1 2 4 2
1 2 2 0 2 3 3 1 2
2 0 2 3 5 1 2 2 0
3 5 5 4 2 0 5 3 5
1 2 2 0 2 3 3 1 2 2
2 0 5 3 2 0 5 5 4 5
5 1 2 0 5 3 5 5 4 2
5 4 5 5 4 5 4 2 0 5 3
1 2 1 2 2 0 2 3 5 5 4 2
2 0 5 3 2 0 5 5 4 0 5 3
1 2 2 2 0 5 3 5 5 5 4 2 0
5 5 4 2 0 5 3 5 1 2 2 2 0
5 4 2 1 2 4 5 5 4 5 4 2 0 5 3
5 3 5
1 2 2 2 0 5 4 2
2 0 2 3 5 5 5 4 2 1 2 2 3 5 5 5 4
2 0 5 3 5 1 2 2
1 5 4 0 5 4 2 1 2 4
1 2 3 5 5 5 4 5 1
5 5 4 2 0
2 0 5 3 2 0 5 5 4 0 5 5
2 2 0 5 3
0 2 3 5 1 2 2 0
3 1 2 4 2 1 2

